USCORE: An Effective Approach to Fully Unsupervised Evaluation Metrics for Machine Translation

The vast majority of evaluation metrics for machine translation are supervised, i.e., (i) are trained on human scores, (ii) assume the existence of reference translations, or (iii) leverage parallel data. This hinders their applicability to cases where such supervision signals are not available. In this work, we develop fully unsupervised evaluation metrics. To do so, we leverage similarities and synergies between evaluation metric induction, parallel corpus mining, and MT systems. In particular, we use an unsupervised evaluation metric to mine pseudo-parallel data, which we use to remap deficient underlying vector spaces (in an iterative manner) and to induce an unsupervised MT system, which then provides pseudo-references as an additional component in the metric. Finally, we also induce unsupervised multilingual sentence embeddings from pseudo-parallel data. We show that our fully unsupervised metrics are effective, i.e., they beat supervised competitors on 4 out of our 5 evaluation datasets. We make our code publicly available.

==> graphics/gengraphics.py <==
#!/usr/bin/env python
from pandas import DataFrame
from json import load
from sys import argv
from os.path import join
from pathlib import Path
from seaborn import heatmap, lineplot, barplot, color_palette, set_context, set_theme
from matplotlib import pyplot as plt
import matplotlib.ticker as ticker
from numpy import sign

set_theme()
set_context("paper")
plt.rcParams.update({
    "figure.dpi": 300,
    'savefig.dpi': 300,
    "text.usetex": True,
    "pgf.rcfonts": False,
    "font.family": "serif",
    "pgf.texsystem": 'lualatex',
    "pgf.preamble": "\n".join([
        r"\usepackage{newtx,latexsym}", # setup fonts
        r"\usepackage{amsmath}"         # allow for amsmath commands in labels
    ])
})

def generate_heatmap(data, options):
    df = DataFrame.from_dict(data)
    orientation = options.pop('orientation', None)
    labels = options.pop('labels', None)

    if orientation == "horizontal":
        options["cbar_kws"] = {"use_gridspec": False, "location": "top"}

    plt.figure(figsize=options.pop('figsize', None))
    hm = heatmap(df, **options, )

    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    return hm.get_figure()

def generate_lineplot(data, options):
    df = DataFrame.from_dict(data)
    labels = options.pop('labels', None)
    diff = options.pop('diff', None)
    log = options.pop('logarithmic', None)
    fmt = options.pop('fmt', None)
    plt.figure(figsize=options.pop('figsize', None))

    if 'y' in options and type(options['y']) is list:
        lp = lineplot(data=df.melt(id_vars=set(df.keys())-set(options['y']), value_vars=options.pop('y')), y='value', hue='variable', **options)
        plt.gca().legend().set_title('')
    else:
        lp = lineplot(data=df, **options)
    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    if diff:
        for label, values in diff.items():
            lp.fill_between(range(len(df)), df[label].values, values, alpha=0.2)
    if log:
        lp.set(yscale='log')
    if fmt:
        plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter(fmt))

    return lp.get_figure()

def generate_barplot(data, options):
    df = DataFrame.from_dict(data)
    labels = options.pop('labels', None)
    threshold = options.pop('threshold', None)
    xlim = options.pop('xlim', None)
    ylim = options.pop('ylim', None)
    rotation = options.pop('rotation', None)
    heading = options.pop('heading', None)
    legend_cols = options.pop('legend_cols', None)
    legend_loc = options.pop('legend_loc', None)
    barlabel = options.pop('barlabel', False)
    plt.figure(figsize=options.pop('figsize', None))

    def get_palette(values):
        if threshold:
            return color_palette()[:1] + [["r", "y", "g"][int(sign(x-threshold))+1] for x in values[1:]]

    if type(options['y']) is list:
        df = df.melt(id_vars=set(df.keys())-set(options['y']), value_vars=options['y'])
        options['y'] = 'value'
        bp = barplot(data=df, hue="variable", palette=get_palette(df[options["y"]]), **options)
        bp.get_legend().set_title(None)
        plt.ylabel(None)
    else:
        bp = barplot(data=df, palette=get_palette(df[options["y"]]), **options)

    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    if xlim:
        bp.set_xlim(xlim)
    if ylim:
        bp.set_ylim(ylim)
    if barlabel:
        for container in bp.containers:
            bp.bar_label(container)
    if rotation:
        plt.xticks(rotation=rotation)
    if heading:
        bp.get_legend().set_title(heading)
    if legend_cols or legend_loc:
        plt.legend(**{k: v for k, v in [('ncol', legend_cols), ('loc', legend_loc)] if v})

    return bp.get_figure()

assert len(argv) == 3, "Expects source file and output directory as arguments!"
json_file, output_dir = argv[1:]
with open(json_file) as data_file:
    json = load(data_file)
    if json['type'] == 'heatmap':
        fig = generate_heatmap(json['data'], json['options'])
    elif json['type'] == 'lineplot':
        fig = generate_lineplot(json['data'], json['options'])
    elif json['type'] == 'barplot':
        fig = generate_barplot(json['data'], json['options'])
    else:
        raise ValueError(f"Type {json['type']} not (yet) supported!")
    fig.savefig(join(output_dir, Path(json_file).stem + ".pgf"), bbox_inches='tight',  pad_inches=0)

